Symmetry-breaking instability of leapfrogging vortex rings in a Bose-Einstein condensate

Three coaxial quantized vortex rings in a Bose-Einstein condensate exhibit aperiodic leapfrogging dynamics. It is found that such circular vortex rings are dynamically unstable against deformation breaking axial rotational symmetry. The dynamics of the system are analyzed using the Gross-Pitaevskii and vortex-filament models. The dependence of the instability on the initial arrangement of the vortex rings is investigated. The system is found to be significantly unstable for a specific configuration of the three vortex rings.

==> anc/readme <==
fig1a.mp4: Dynamics of vortex rings corresponding to Fig. 1(a).
fig1b.mp4: Dynamics of vortex rings corresponding to Fig. 1(b).
fig1c.mp4: Dynamics of vortex rings corresponding to Fig. 1(c).
fig2a.mp4: Dynamics of vortex rings corresponding to Fig. 2(a).
fig2b.mp4: Dynamics of vortex rings corresponding to Fig. 2(b).
fig2c.mp4: Dynamics of vortex rings corresponding to Fig. 2(c).
fig3a.mp4: Dynamics of vortex rings corresponding to Fig. 3(a).
fig3b.mp4: Dynamics of vortex rings corresponding to Fig. 3(b).
fig4a.mp4: Dynamics of vortex rings corresponding to Fig. 4(a).
fig4a_front.mp4: Dynamics of vortex rings seen from the +z direction,
corresponding to Fig. 4(a).
fig4b.mp4: Dynamics of vortex rings corresponding to Fig. 4(b).
fig4b_front.mp4: Dynamics of vortex rings seen from the +z direction,
corresponding to Fig. 4(b).
fig4c.mp4: Dynamics of vortex rings corresponding to Fig. 4(c).
fig4c_front.mp4: Dynamics of vortex rings seen from the +z direction,
corresponding to Fig. 4(c).
fig7a.mp4: Dynamics of vortex rings corresponding to Fig. 7(a).
fig7a_front.mp4: Dynamics of vortex rings seen from the +z direction,
corresponding to Fig. 7(a).
fig7b.mp4: Dynamics of vortex rings corresponding to Fig. 7(b).
fig7b_front.mp4: Dynamics of vortex rings seen from the +z direction,
corresponding to Fig. 7(b).

